Turbo: Effective Caching in Differentially-Private Databases

Differentially-private (DP) databases allow for privacy-preserving analytics over sensitive datasets or data streams. In these systems, user privacy is a limited resource that must be conserved with each query. We propose Turbo, a novel, state-of-the-art caching layer for linear query workloads over DP databases. Turbo builds upon private multiplicative weights (PMW), a DP mechanism that is powerful in theory but ineffective in practice, and transforms it into a highly-effective caching mechanism, PMW-Bypass, that uses prior query results obtained through an external DP mechanism to train a PMW to answer arbitrary future linear queries accurately and "for free" from a privacy perspective. Our experiments on public Covid19 and CitiBike datasets show that Turbo with PMW-Bypass conserves 1.7-15.9x more budget compared to vanilla PMW and simpler cache designs, a significant improvement. Moreover, Turbo provides support for range query workloads, such as timeseries or streams, where opportunities exist to further conserve privacy budget through DP parallel composition and warm-starting of PMW state. Our work provides a theoretical foundation and general system design for effective caching in DP databases.

==> figures/compute_histogram_running_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Initial state:\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([[12.5, 12.5, 12.5, 12.5],\n",
       "       [12.5, 12.5, 12.5, 12.5]])"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "h = np.ones((2,4))\n",
    "h/= np.sum(h)\n",
    "print(\"Initial state:\")\n",
    "(100 * h).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Learning rate:  1\n"
     ]
    }
   ],
   "source": [
    "lr = 1\n",
    "print(\"Learning rate: \", lr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dividing by sum: 0.6839397205857212\n",
      "After Q1:\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([[18.3, 18.3, 18.3, 18.3],\n",
       "       [ 6.7,  6.7,  6.7,  6.7]])"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "h[1, :] = np.exp(-lr) * h[1, :]\n",
    "print(f\"Dividing by sum: {np.sum(h)}\")\n",
    "h /= np.sum(h)\n",
    "print(\"After Q1:\")\n",
    "(100 * h).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dividing by sum: 0.8419698602928606\n",
      "After Q2:\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([[ 8. , 21.7, 21.7, 21.7],\n",
       "       [ 2.9,  8. ,  8. ,  8. ]])"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "h[:, 0] = np.exp(-lr) * h[:,0]\n",
    "print(f\"Dividing by sum: {np.sum(h)}\")\n",
    "h /= np.sum(h)\n",
    "print(\"After Q2:\")\n",
    "(100 * h).round(1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 8. , 21.7, 21.7, 21.7],\n",
       "       [ 2.9,  8. ,  8. ,  8. ]])"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(100 * h).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 8.1, 22.1, 22.1, 22.1],\n",
       "       [ 1.1,  8.1,  8.1,  8.1]])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# What happens if we run an unnecessary query on the bottom left corner?\n",
    "bad_update = h.copy()\n",
    "bad_update[1, 0] = np.exp(-lr) * bad_update[1, 0]\n",
    "bad_update /= np.sum(bad_update)\n",
    "(100 * bad_update).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 7.6, 20.7, 20.7, 20.7],\n",
       "       [ 7.6,  7.6,  7.6,  7.6]])"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# What happens if we run an unnecessary query on the bottom left corner? (In the other direction now)\n",
    "bad_update = h.copy()\n",
    "bad_update[1, 0] = np.exp(lr) * bad_update[1, 0]\n",
    "bad_update /= np.sum(bad_update)\n",
    "(100 * bad_update).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 9.8, 26.7, 26.7,  9.8],\n",
       "       [ 3.6,  9.8,  9.8,  3.6]])"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Week 2 histogram gets one more\n",
    "w1 = h\n",
    "w2 = h.copy()\n",
    "w2[:, 3] *= np.exp(-lr)\n",
    "w2 /= np.sum(w2)\n",
    "(100 * w2).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[17.8, 48.4, 48.4, 31.5],\n",
       "       [ 6.6, 17.8, 17.8, 11.6]])"
      ]
     },
     "execution_count": 84,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Then, we initialize [1,2] (delayed warm-start). It doesn't get any query\n",
    "w12 = w1 + w2\n",
    "w12 /= np.sum(w12)\n",
    "(200 * w12).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "# q0 = np.array([[False]*4, [False]*4])\n",
    "# q = q0.copy()\n",
    "# q[:, 3] = True\n",
    "# q\n",
    "# np.array(q, dtype=int)\n",
    "# w2[q]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[11.8, 32.2, 11.8, 11.8],\n",
       "       [ 4.4, 11.8, 11.8,  4.4]])"
      ]
     },
     "execution_count": 86,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# w3 gets an extra query\n",
    "w3 = w2.copy()\n",
    "w3[0,2] *= np.exp(-lr)\n",
    "w3 /= np.sum(w3)\n",
    "(100 * w3).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 9.8, 26.7,  9.8,  9.8],\n",
       "       [ 3.6,  9.8, 26.7,  3.6]])"
      ]
     },
     "execution_count": 87,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "w4 = w3.copy()\n",
    "w4[1,2] *= np.exp(lr)\n",
    "w4 /= np.sum(w4)\n",
    "(100 * w4).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[21.7, 58.9, 21.7, 21.7],\n",
       "       [ 8. , 21.7, 38.6,  8. ]])"
      ]
     },
     "execution_count": 88,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "w34 = w3 + w4\n",
    "w34 /= np.sum(w34)\n",
    "(200 * w34).round(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 39.5, 107.3,  70.1,  53.2],\n",
       "       [ 14.5,  39.5,  56.4,  19.6]])"
      ]
     },
     "execution_count": 90,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "w14 = w12 + w34\n",
    "w14 /= np.sum(w14)\n",
    "(400 * w14).round(1)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "workbench",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> results/monoblock/citibike/laplace_vs_hybrid/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/citibike/monoblock/laplace_vs_hybrid/*.csv' .`


==> results/monoblock/covid19/convergence/mlflow_to_gnuplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import plotly.express as px"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"~/Downloads/runs.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"heuristic\"] = df[\"mechanism\"].map(lambda x: eval(x)[\"probabilistic_cfg\"][\"heuristic\"])\n",
    "df = df.sort_values([\"learning_rate\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "heuristic=bin_visits:0-0<br>learning_rate=%{x}<br>validation_hit_rate_threshold_0.9_time=%{y}<extra></extra>",
         "legendgroup": "bin_visits:0-0",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "bin_visits:0-0",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.01,
          0.0143844988828766,
          0.0206913808111479,
          0.0297635144163131,
          0.0428133239871939,
          0.0615848211066026,
          0.0885866790410082,
          0.1274274985703133,
          0.1832980710832435,
          0.2636650898730358,
          0.3792690190732249,
          0.5455594781168517,
          0.7847599703514611,
          1.1288378916846884,
          1.623776739188721,
          2.3357214690901213,
          3.359818286283781,
          4.832930238571752,
          6.951927961775605,
          10
         ],
         "xaxis": "x",
         "y": [
          38000,
          26500,
          18500,
          13000,
          9000,
          6000,
          4500,
          3500,
          2500,
          2000,
          1500,
          1000,
          500,
          500,
          500,
          500,
          1000,
          null,
          null,
          null
         ],
         "yaxis": "y"
        },
        {
         "hovertemplate": "heuristic=bin_visits:100-5<br>learning_rate=%{x}<br>validation_hit_rate_threshold_0.9_time=%{y}<extra></extra>",
         "legendgroup": "bin_visits:100-5",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "bin_visits:100-5",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.01,
          0.0143844988828766,
          0.0206913808111479,
          0.0297635144163131,
          0.0428133239871939,
          0.0615848211066026,
          0.0885866790410082,
          0.1274274985703133,
          0.1832980710832435,
          0.2636650898730358,
          0.3792690190732249,
          0.5455594781168517,
          0.7847599703514611,
          1.1288378916846884,
          1.623776739188721,
          2.3357214690901213,
          3.359818286283781,
          4.832930238571752,
          6.951927961775605,
          10
         ],
         "xaxis": "x",
         "y": [
          31500,
          22000,
          15000,
          11000,
          7500,
          5000,
          3500,
          2500,
          2000,
          1500,
          1000,
          1000,
          500,
          500,
          1000,
          2000,
          4500,
          null,
          null,
          null
         ],
         "yaxis": "y"
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "heuristic"
         },
         "tracegroupgap": 0
        },
        "margin": {
         "t": 60
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "learning_rate"
         },
         "type": "log"
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "validation_hit_rate_threshold_0.9_time"
         }
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "px.line(\n",
    "    df,\n",
    "    x=\"learning_rate\",\n",
    "    y=\"validation_hit_rate_threshold_0.9_time\",\n",
    "    color=\"heuristic\",\n",
    "    log_x=True,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "heuristic=bin_visits:0-0<br>learning_rate=%{x}<br>validation_hit_rate_threshold_0.9_budget=%{y}<extra></extra>",
         "legendgroup": "bin_visits:0-0",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "bin_visits:0-0",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.01,
          0.0143844988828766,
          0.0206913808111479,
          0.0297635144163131,
          0.0428133239871939,
          0.0615848211066026,
          0.0885866790410082,
          0.1274274985703133,
          0.1832980710832435,
          0.2636650898730358,
          0.3792690190732249,
          0.5455594781168517,
          0.7847599703514611,
          1.1288378916846884,
          1.623776739188721,
          2.3357214690901213,
          3.359818286283781,
          4.832930238571752,
          6.951927961775605,
          10
         ],
         "xaxis": "x",
         "y": [
          15.328230249140688,
          10.673132145926775,
          7.343643880581109,
          5.119008223466739,
          3.552378415076808,
          2.458190407310608,
          1.715934214907865,
          1.2530905547027655,
          0.8744972381755528,
          0.6164139069091149,
          0.4351156989946717,
          0.2954094328958901,
          0.2123625356026982,
          0.1589025469367778,
          0.1313115720644759,
          0.1066460046555555,
          0.2442193506612223,
          null,
          null,
          null
         ],
         "yaxis": "y"
        },
        {
         "hovertemplate": "heuristic=bin_visits:100-5<br>learning_rate=%{x}<br>validation_hit_rate_threshold_0.9_budget=%{y}<extra></extra>",
         "legendgroup": "bin_visits:100-5",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "bin_visits:100-5",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.01,
          0.0143844988828766,
          0.0206913808111479,
          0.0297635144163131,
          0.0428133239871939,
          0.0615848211066026,
          0.0885866790410082,
          0.1274274985703133,
          0.1832980710832435,
          0.2636650898730358,
          0.3792690190732249,
          0.5455594781168517,
          0.7847599703514611,
          1.1288378916846884,
          1.623776739188721,
          2.3357214690901213,
          3.359818286283781,
          4.832930238571752,
          6.951927961775605,
          10
         ],
         "xaxis": "x",
         "y": [
          6.831705065927692,
          4.613058280285659,
          3.0842463330753267,
          2.1096511442278465,
          1.388564156994135,
          0.8652067819145164,
          0.552415066955244,
          0.3414384478204619,
          0.2223154492333722,
          0.1638549241223638,
          0.1326809003430209,
          0.1342953057421468,
          0.0686301554094478,
          0.0686301554094478,
          0.1424748884173335,
          0.2740352833225754,
          0.8363454727970959,
          null,
          null,
          null
         ],
         "yaxis": "y"
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "heuristic"
         },
         "tracegroupgap": 0
        },
        "margin": {
         "t": 60
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "learning_rate"
         },
         "type": "log"
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "validation_hit_rate_threshold_0.9_budget"
         }
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "px.line(\n",
    "    df,\n",
    "    x=\"learning_rate\",\n",
    "    y=\"validation_hit_rate_threshold_0.9_budget\",\n",
    "    color=\"heuristic\",\n",
    "    log_x=True,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "heuristic=bin_visits:0-0<br>learning_rate=%{x}<br>num_updates_monoblock=%{y}<extra></extra>",
         "legendgroup": "bin_visits:0-0",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "bin_visits:0-0",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.01,
          0.0143844988828766,
          0.0206913808111479,
          0.0297635144163131,
          0.0428133239871939,
          0.0615848211066026,
          0.0885866790410082,
          0.1274274985703133,
          0.1832980710832435,
          0.2636650898730358,
          0.3792690190732249,
          0.5455594781168517,
          0.7847599703514611,
          1.1288378916846884,
          1.623776739188721,
          2.3357214690901213,
          3.359818286283781,
          4.832930238571752,
          6.951927961775605,
          10
         ],
         "xaxis": "x",
         "y": [
          15557,
          11036,
          7652,
          5406,
          3788,
          2665,
          1872,
          1340,
          944,
          675,
          477,
          380,
          307,
          252,
          365,
          782,
          9419,
          20828,
          30217,
          37088
         ],
         "yaxis": "y"
        },
        {
         "hovertemplate": "heuristic=bin_visits:100-5<br>learning_rate=%{x}<br>num_updates_monoblock=%{y}<extra></extra>",
         "legendgroup": "bin_visits:100-5",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "bin_visits:100-5",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.01,
          0.0143844988828766,
          0.0206913808111479,
          0.0297635144163131,
          0.0428133239871939,
          0.0615848211066026,
          0.0885866790410082,
          0.1274274985703133,
          0.1832980710832435,
          0.2636650898730358,
          0.3792690190732249,
          0.5455594781168517,
          0.7847599703514611,
          1.1288378916846884,
          1.623776739188721,
          2.3357214690901213,
          3.359818286283781,
          4.832930238571752,
          6.951927961775605,
          10
         ],
         "xaxis": "x",
         "y": [
          20844,
          15162,
          10784,
          7818,
          5581,
          3883,
          3014,
          2298,
          1853,
          1622,
          1404,
          1748,
          1859,
          2765,
          9872,
          25495,
          36099,
          43566,
          48689,
          51980
         ],
         "yaxis": "y"
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "heuristic"
         },
         "tracegroupgap": 0
        },
        "margin": {
         "t": 60
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "learning_rate"
         },
         "type": "log"
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "num_updates_monoblock"
         }
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "px.line(\n",
    "    df,\n",
    "    x=\"learning_rate\",\n",
    "    y=\"num_updates_monoblock\",\n",
    "    color=\"heuristic\",\n",
    "    log_x=True,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[['learning_rate', 'heuristic', 'validation_hit_rate_threshold_0.9_time', 'validation_hit_rate_threshold_0.9_budget', 'num_updates_monoblock', 'validation_hit_rate_threshold_0.5_budget',\n",
    "       'validation_hit_rate_threshold_0.5_time',\n",
    "       'validation_hit_rate_threshold_0.95_budget',\n",
    "       'validation_hit_rate_threshold_0.95_time',\n",
    "       'validation_hit_rate_threshold_0.99_budget',\n",
    "       'validation_hit_rate_threshold_0.99_time',\n",
    "       ]\n",
    "    ].sort_values([\"heuristic\",\"learning_rate\"]).to_csv(\n",
    "    \"~/Papers/dp-timeseries-paper/results/monoblock/covid19/convergence/lr_convergence.csv\",\n",
    "    index=False,\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "workbench",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> results/monoblock/covid19/heuristics/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/covid19/monoblock/heuristics/*.csv' .`


==> results/monoblock/covid19/laplace_vs_hybrid/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/covid19/monoblock/laplace_vs_hybrid/*.csv' .`


==> results/monoblock/covid19/learning_rates/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/covid19/monoblock/learning_rates/*.csv' .`


==> results/multiblock/static/citibike/laplace_vs_hybrid/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/citibike/static_multiblock/laplace_vs_hybrid/*.csv' .`


==> results/multiblock/static/covid19/laplace_vs_hybrid/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/covid19/static_multiblock/laplace_vs_hybrid/*.csv' .`


==> results/multiblock/static/covid19/tree/mlflow_to_gnuplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import plotly.express as px"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"~/Downloads/runs.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>alpha</th>\n",
       "      <th>beta</th>\n",
       "      <th>block_requests_pattern_mean</th>\n",
       "      <th>block_requests_pattern_std</th>\n",
       "      <th>global_seed</th>\n",
       "      <th>n_processes</th>\n",
       "      <th>tau</th>\n",
       "      <th>zipf_k</th>\n",
       "      <th>AllBlocks</th>\n",
       "      <th>cumulative_external_updates_ratio</th>\n",
       "      <th>...</th>\n",
       "      <th>num_updates_monoblock</th>\n",
       "      <th>sliding_laplace_hit_score</th>\n",
       "      <th>sliding_sv_hit_score</th>\n",
       "      <th>sliding_sv_hit_score_threshold_0.5</th>\n",
       "      <th>sliding_sv_hit_score_threshold_0.9</th>\n",
       "      <th>sliding_sv_hit_score_threshold_0.95</th>\n",
       "      <th>sliding_sv_hit_score_threshold_0.99</th>\n",
       "      <th>sliding_sv_ratio</th>\n",
       "      <th>sliding_total_external_updates</th>\n",
       "      <th>sliding_total_hit_score</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>count</th>\n",
       "      <td>9.000000e+01</td>\n",
       "      <td>9.000000e+01</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.0</td>\n",
       "      <td>90.0</td>\n",
       "      <td>9.000000e+01</td>\n",
       "      <td>90.0</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.0</td>\n",
       "      <td>...</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.0</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.000000</td>\n",
       "      <td>90.0</td>\n",
       "      <td>90.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>21.777778</td>\n",
       "      <td>6.800000</td>\n",
       "      <td>64.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.0</td>\n",
       "      <td>1.515815</td>\n",
       "      <td>0.0</td>\n",
       "      <td>...</td>\n",
       "      <td>4475.423612</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.999566</td>\n",
       "      <td>693.333333</td>\n",
       "      <td>745.555556</td>\n",
       "      <td>837.777778</td>\n",
       "      <td>1734.444444</td>\n",
       "      <td>0.997890</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.997490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>1.395554e-17</td>\n",
       "      <td>2.180552e-19</td>\n",
       "      <td>15.388437</td>\n",
       "      <td>5.103865</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.395554e-17</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.638070</td>\n",
       "      <td>0.0</td>\n",
       "      <td>...</td>\n",
       "      <td>2872.724343</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000865</td>\n",
       "      <td>81.832935</td>\n",
       "      <td>149.276240</td>\n",
       "      <td>312.502684</td>\n",
       "      <td>2206.179325</td>\n",
       "      <td>0.003697</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.004403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>min</th>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>64.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.508469</td>\n",
       "      <td>0.0</td>\n",
       "      <td>...</td>\n",
       "      <td>1929.352778</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.994965</td>\n",
       "      <td>600.000000</td>\n",
       "      <td>600.000000</td>\n",
       "      <td>600.000000</td>\n",
       "      <td>600.000000</td>\n",
       "      <td>0.981579</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.977832</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25%</th>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>10.000000</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>64.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.0</td>\n",
       "      <td>1.003989</td>\n",
       "      <td>0.0</td>\n",
       "      <td>...</td>\n",
       "      <td>2510.449844</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.999000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>0.996051</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.995737</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50%</th>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>20.000000</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>64.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.0</td>\n",
       "      <td>1.520553</td>\n",
       "      <td>0.0</td>\n",
       "      <td>...</td>\n",
       "      <td>3102.892384</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75%</th>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>30.000000</td>\n",
       "      <td>10.000000</td>\n",
       "      <td>64.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.0</td>\n",
       "      <td>1.864763</td>\n",
       "      <td>0.0</td>\n",
       "      <td>...</td>\n",
       "      <td>5507.633906</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>700.000000</td>\n",
       "      <td>800.000000</td>\n",
       "      <td>800.000000</td>\n",
       "      <td>2100.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>50.000000</td>\n",
       "      <td>15.000000</td>\n",
       "      <td>64.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>1.0</td>\n",
       "      <td>3.126394</td>\n",
       "      <td>0.0</td>\n",
       "      <td>...</td>\n",
       "      <td>12045.003766</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1200.000000</td>\n",
       "      <td>1200.000000</td>\n",
       "      <td>1800.000000</td>\n",
       "      <td>11700.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>8 rows × 25 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              alpha          beta  block_requests_pattern_mean  \\\n",
       "count  9.000000e+01  9.000000e+01                    90.000000   \n",
       "mean   5.000000e-02  1.000000e-03                    21.777778   \n",
       "std    1.395554e-17  2.180552e-19                    15.388437   \n",
       "min    5.000000e-02  1.000000e-03                     1.000000   \n",
       "25%    5.000000e-02  1.000000e-03                    10.000000   \n",
       "50%    5.000000e-02  1.000000e-03                    20.000000   \n",
       "75%    5.000000e-02  1.000000e-03                    30.000000   \n",
       "max    5.000000e-02  1.000000e-03                    50.000000   \n",
       "\n",
       "       block_requests_pattern_std  global_seed  n_processes           tau  \\\n",
       "count                   90.000000         90.0         90.0  9.000000e+01   \n",
       "mean                     6.800000         64.0          1.0  5.000000e-02   \n",
       "std                      5.103865          0.0          0.0  1.395554e-17   \n",
       "min                      1.000000         64.0          1.0  5.000000e-02   \n",
       "25%                      3.000000         64.0          1.0  5.000000e-02   \n",
       "50%                      5.000000         64.0          1.0  5.000000e-02   \n",
       "75%                     10.000000         64.0          1.0  5.000000e-02   \n",
       "max                     15.000000         64.0          1.0  5.000000e-02   \n",
       "\n",
       "       zipf_k  AllBlocks  cumulative_external_updates_ratio  ...  \\\n",
       "count    90.0  90.000000                               90.0  ...   \n",
       "mean      1.0   1.515815                                0.0  ...   \n",
       "std       0.0   0.638070                                0.0  ...   \n",
       "min       1.0   0.508469                                0.0  ...   \n",
       "25%       1.0   1.003989                                0.0  ...   \n",
       "50%       1.0   1.520553                                0.0  ...   \n",
       "75%       1.0   1.864763                                0.0  ...   \n",
       "max       1.0   3.126394                                0.0  ...   \n",
       "\n",
       "       num_updates_monoblock  sliding_laplace_hit_score  sliding_sv_hit_score  \\\n",
       "count              90.000000                       90.0             90.000000   \n",
       "mean             4475.423612                        0.0              0.999566   \n",
       "std              2872.724343                        0.0              0.000865   \n",
       "min              1929.352778                        0.0              0.994965   \n",
       "25%              2510.449844                        0.0              0.999000   \n",
       "50%              3102.892384                        0.0              1.000000   \n",
       "75%              5507.633906                        0.0              1.000000   \n",
       "max             12045.003766                        0.0              1.000000   \n",
       "\n",
       "       sliding_sv_hit_score_threshold_0.5  sliding_sv_hit_score_threshold_0.9  \\\n",
       "count                           90.000000                           90.000000   \n",
       "mean                           693.333333                          745.555556   \n",
       "std                             81.832935                          149.276240   \n",
       "min                            600.000000                          600.000000   \n",
       "25%                            700.000000                          700.000000   \n",
       "50%                            700.000000                          700.000000   \n",
       "75%                            700.000000                          800.000000   \n",
       "max                           1200.000000                         1200.000000   \n",
       "\n",
       "       sliding_sv_hit_score_threshold_0.95  \\\n",
       "count                            90.000000   \n",
       "mean                            837.777778   \n",
       "std                             312.502684   \n",
       "min                             600.000000   \n",
       "25%                             700.000000   \n",
       "50%                             700.000000   \n",
       "75%                             800.000000   \n",
       "max                            1800.000000   \n",
       "\n",
       "       sliding_sv_hit_score_threshold_0.99  sliding_sv_ratio  \\\n",
       "count                            90.000000         90.000000   \n",
       "mean                           1734.444444          0.997890   \n",
       "std                            2206.179325          0.003697   \n",
       "min                             600.000000          0.981579   \n",
       "25%                             700.000000          0.996051   \n",
       "50%                             700.000000          1.000000   \n",
       "75%                            2100.000000          1.000000   \n",
       "max                           11700.000000          1.000000   \n",
       "\n",
       "       sliding_total_external_updates  sliding_total_hit_score  \n",
       "count                            90.0                90.000000  \n",
       "mean                              0.0                 0.997490  \n",
       "std                               0.0                 0.004403  \n",
       "min                               0.0                 0.977832  \n",
       "25%                               0.0                 0.995737  \n",
       "50%                               0.0                 1.000000  \n",
       "75%                               0.0                 1.000000  \n",
       "max                               0.0                 1.000000  \n",
       "\n",
       "[8 rows x 25 columns]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=1<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x5",
         "y": [
          0.5447060334067465,
          0.5531526877991799,
          0.7282296611942922,
          0.969707770432218,
          1.000433523368409,
          1.1027244257791768,
          1.5332994000975435,
          1.524504988107602,
          1.9053187884848315
         ],
         "yaxis": "y5"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=3<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x4",
         "y": [
          0.7888571722951985,
          0.79306006629969,
          0.8209566320917667,
          1.282024067306467,
          1.17281827545831,
          1.360013872390886,
          1.552396705086774,
          1.78466458119128,
          1.765683186511438
         ],
         "yaxis": "y4"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=5<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x3",
         "y": [
          0.9228504100980622,
          0.995244823372948,
          1.1729136543399343,
          1.3133713071262976,
          1.2695876189250206,
          1.4364048406070733,
          1.5995166324311734,
          1.6570113803079485,
          1.8986271071329983
         ],
         "yaxis": "y3"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=10<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x2",
         "y": [
          1.1519935450322007,
          1.263446142096483,
          1.3044956989854797,
          1.6185400816038324,
          1.684663012843542,
          1.7304800110477507,
          1.7158856366126678,
          1.842349243162882,
          1.79764167856934
         ],
         "yaxis": "y2"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=15<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x",
         "y": [
          1.5495762687530217,
          1.5812018375874806,
          1.6456008397745343,
          1.8965660827823156,
          1.9743029003569388,
          2.0172480963925103,
          1.9602561688411797,
          1.8732662472902144,
          1.8670137981828856
         ],
         "yaxis": "y"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=1<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x5",
         "y": [
          0.5084687030555213,
          0.8555839335600797,
          0.6920832462772961,
          0.5847216068637321,
          0.561579326855475,
          0.7320336254838103,
          0.7501815882659378,
          0.6809846195531443,
          0.6342028615112124
         ],
         "yaxis": "y5"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=3<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x4",
         "y": [
          0.9527251427469096,
          1.3892406446258336,
          1.2639442000798806,
          1.4072112165763764,
          1.1160438336609306,
          0.9435132982886244,
          1.0596066550496184,
          0.8818770407763997,
          0.8110430110755583
         ],
         "yaxis": "y4"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=5<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x3",
         "y": [
          1.3255860405461473,
          1.6507724604740126,
          1.858011783513955,
          1.7316964735199354,
          1.516600124019245,
          1.5388175166385485,
          1.1420577665090017,
          1.3734891722057827,
          1.0146569383060182
         ],
         "yaxis": "y3"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=10<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x2",
         "y": [
          2.051882893822043,
          2.2353106964882548,
          2.3372387102614365,
          2.638311074006628,
          2.589119667839857,
          2.376524086567146,
          2.3484039319840107,
          1.6784465150560195,
          1.2696928917806254
         ],
         "yaxis": "y2"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=15<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>AllBlocks=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x",
         "y": [
          2.522182886691509,
          2.629272486451752,
          2.687153345746362,
          2.984100623007702,
          3.1263942931477584,
          3.108171661423558,
          3.023215374987282,
          2.222864376529518,
          1.6957478013142686
         ],
         "yaxis": "y"
        }
       ],
       "layout": {
        "annotations": [
         {
          "font": {},
          "showarrow": false,
          "text": "block_selection_policy=LatestBlocks",
          "x": 0.49,
          "xanchor": "center",
          "xref": "paper",
          "y": 1,
          "yanchor": "bottom",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=15",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.08800000000000001,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=10",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.29400000000000004,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=5",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.5,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=3",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.706,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=1",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.912,
          "yanchor": "middle",
          "yref": "paper"
         }
        ],
        "height": 1000,
        "legend": {
         "title": {
          "text": "planner_method"
         },
         "tracegroupgap": 0
        },
        "margin": {
         "t": 60
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          0.98
         ],
         "title": {
          "text": "block_requests_pattern_mean"
         }
        },
        "xaxis2": {
         "anchor": "y2",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "xaxis3": {
         "anchor": "y3",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "xaxis4": {
         "anchor": "y4",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "xaxis5": {
         "anchor": "y5",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0,
          0.17600000000000002
         ],
         "range": [
          0,
          4
         ],
         "title": {
          "text": "AllBlocks"
         }
        },
        "yaxis2": {
         "anchor": "x2",
         "domain": [
          0.20600000000000002,
          0.382
         ],
         "matches": "y",
         "range": [
          0,
          4
         ],
         "title": {
          "text": "AllBlocks"
         }
        },
        "yaxis3": {
         "anchor": "x3",
         "domain": [
          0.41200000000000003,
          0.5880000000000001
         ],
         "matches": "y",
         "range": [
          0,
          4
         ],
         "title": {
          "text": "AllBlocks"
         }
        },
        "yaxis4": {
         "anchor": "x4",
         "domain": [
          0.618,
          0.794
         ],
         "matches": "y",
         "range": [
          0,
          4
         ],
         "title": {
          "text": "AllBlocks"
         }
        },
        "yaxis5": {
         "anchor": "x5",
         "domain": [
          0.8240000000000001,
          1
         ],
         "matches": "y",
         "range": [
          0,
          4
         ],
         "title": {
          "text": "AllBlocks"
         }
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "px.line(\n",
    "    df.sort_values([\"block_requests_pattern_mean\", \"block_requests_pattern_std\"]),\n",
    "    x=\"block_requests_pattern_mean\",\n",
    "    y=\"AllBlocks\",\n",
    "    color=\"planner_method\",\n",
    "    facet_col=\"block_selection_policy\",\n",
    "    facet_row=\"block_requests_pattern_std\",\n",
    "    height=1000,\n",
    "    range_y=[0, 4],\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=1<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x5",
         "y": [
          297372.8333333333,
          298032.13809523766,
          298070.85782828246,
          297926.2204212447,
          298052.2876661343,
          298022.350928404,
          297685.999984772,
          297889.5034405906,
          297674.6662925173
         ],
         "yaxis": "y5"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=3<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x4",
         "y": [
          297042.05714285583,
          297422.0659451652,
          297843.2775946274,
          297378.46998141904,
          297771.44396693225,
          297691.3193549878,
          297612.0795247857,
          297595.25003300793,
          297790.8017562629
         ],
         "yaxis": "y4"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=5<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x3",
         "y": [
          296980.8233766219,
          297150.4455294698,
          297236.612501257,
          297359.1146989068,
          297599.33605614275,
          297587.895209232,
          297516.7028594482,
          297692.8009630543,
          297623.6201246723
         ],
         "yaxis": "y3"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=10<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x2",
         "y": [
          297011.8215796796,
          296948.94162088126,
          297202.8197120815,
          296962.7784236396,
          297042.0488432956,
          297163.9856603222,
          297382.7055563055,
          297503.6072273914,
          297640.1302286478
         ],
         "yaxis": "y2"
        },
        {
         "hovertemplate": "planner_method=MaxCuts<br>block_requests_pattern_std=15<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MaxCuts",
         "line": {
          "color": "#636efa",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MaxCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x",
         "y": [
          296632.35978176066,
          296735.99706714833,
          296803.0173222076,
          296637.5618599262,
          296778.087031954,
          296863.4531696373,
          297057.24683065753,
          297335.52577043785,
          297495.52171899885
         ],
         "yaxis": "y"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=1<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": true,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x5",
         "y": [
          296839.33333333314,
          296507.9999999997,
          297084.9671717165,
          297800.0598847227,
          297785.97284119413,
          297433.47683017526,
          297587.6096615292,
          297772.938036931,
          297527.4108843523
         ],
         "yaxis": "y5"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=3<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x4",
         "y": [
          295133.2238095234,
          293664.30909090926,
          295020.25285270414,
          294829.75992472435,
          295810.10510893085,
          296716.1038066763,
          296409.2943132298,
          297195.7458184598,
          297163.8069532986
         ],
         "yaxis": "y4"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=5<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x3",
         "y": [
          293706.3018037524,
          292756.6062049087,
          292107.2220008564,
          293473.6305290326,
          294615.7564280748,
          294689.25390139973,
          296042.9277364056,
          295526.163564752,
          296660.47224269534
         ],
         "yaxis": "y3"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=10<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x2",
         "y": [
          291301.7336026726,
          290906.7187286569,
          290585.70180619805,
          289727.57602815423,
          289899.4961712629,
          291567.00465521525,
          292081.22612669424,
          294546.3496947476,
          295749.6376723109
         ],
         "yaxis": "y2"
        },
        {
         "hovertemplate": "planner_method=MinCuts<br>block_requests_pattern_std=15<br>block_selection_policy=LatestBlocks<br>block_requests_pattern_mean=%{x}<br>cumulative_sv_ratio=%{y}<extra></extra>",
         "legendgroup": "MinCuts",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines",
         "name": "MinCuts",
         "orientation": "v",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1,
          5,
          10,
          15,
          20,
          25,
          30,
          40,
          50
         ],
         "xaxis": "x",
         "y": [
          290040.602962542,
          289599.799180916,
          289605.4815617352,
          288829.81472361856,
          288281.11273087614,
          288516.8473939915,
          288760.71165158274,
          292503.90588981094,
          294514.8629397766
         ],
         "yaxis": "y"
        }
       ],
       "layout": {
        "annotations": [
         {
          "font": {},
          "showarrow": false,
          "text": "block_selection_policy=LatestBlocks",
          "x": 0.49,
          "xanchor": "center",
          "xref": "paper",
          "y": 1,
          "yanchor": "bottom",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=15",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.08800000000000001,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=10",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.29400000000000004,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=5",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.5,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=3",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.706,
          "yanchor": "middle",
          "yref": "paper"
         },
         {
          "font": {},
          "showarrow": false,
          "text": "block_requests_pattern_std=1",
          "textangle": 90,
          "x": 0.98,
          "xanchor": "left",
          "xref": "paper",
          "y": 0.912,
          "yanchor": "middle",
          "yref": "paper"
         }
        ],
        "height": 1000,
        "legend": {
         "title": {
          "text": "planner_method"
         },
         "tracegroupgap": 0
        },
        "margin": {
         "t": 60
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          0.98
         ],
         "title": {
          "text": "block_requests_pattern_mean"
         }
        },
        "xaxis2": {
         "anchor": "y2",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "xaxis3": {
         "anchor": "y3",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "xaxis4": {
         "anchor": "y4",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "xaxis5": {
         "anchor": "y5",
         "domain": [
          0,
          0.98
         ],
         "matches": "x",
         "showticklabels": false
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0,
          0.17600000000000002
         ],
         "title": {
          "text": "cumulative_sv_ratio"
         }
        },
        "yaxis2": {
         "anchor": "x2",
         "domain": [
          0.20600000000000002,
          0.382
         ],
         "matches": "y",
         "title": {
          "text": "cumulative_sv_ratio"
         }
        },
        "yaxis3": {
         "anchor": "x3",
         "domain": [
          0.41200000000000003,
          0.5880000000000001
         ],
         "matches": "y",
         "title": {
          "text": "cumulative_sv_ratio"
         }
        },
        "yaxis4": {
         "anchor": "x4",
         "domain": [
          0.618,
          0.794
         ],
         "matches": "y",
         "title": {
          "text": "cumulative_sv_ratio"
         }
        },
        "yaxis5": {
         "anchor": "x5",
         "domain": [
          0.8240000000000001,
          1
         ],
         "matches": "y",
         "title": {
          "text": "cumulative_sv_ratio"
         }
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "px.line(\n",
    "    df.sort_values([\"block_requests_pattern_mean\", \"block_requests_pattern_std\"]),\n",
    "    x=\"block_requests_pattern_mean\",\n",
    "    # y=[\"cumulative_total_hit_score\", \"cumulative_sv_ratio\"],\n",
    "    y=\"cumulative_sv_ratio\",\n",
    "    color=\"planner_method\",\n",
    "    facet_col=\"block_selection_policy\",\n",
    "    facet_row=\"block_requests_pattern_std\",\n",
    "    height=1000,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[['block_requests_pattern_mean', 'planner_method', 'AllBlocks', 'block_requests_pattern_std', 'cumulative_total_hit_score', 'cumulative_sv_ratio', 'learning_rate', 'heuristic', 'exact_match_caching'\n",
    "       ]\n",
    "    ].sort_values([\"planner_method\", 'block_requests_pattern_std', \"block_requests_pattern_mean\"]).to_csv(\n",
    "    \"~/Papers/dp-timeseries-paper/results/multiblock/static/covid19/tree/tree_vs_linear_zipf1.csv\",\n",
    "    index=False,\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "workbench",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> results/multiblock/streaming/citibike/laplace_vs_hybrid/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/citibike/streaming_multiblock/laplace_vs_hybrid/*.csv' .`


==> results/multiblock/streaming/covid19/laplace_vs_hybrid/scp_ds-7.sh <==
#!/bin/bash
`scp kelly@ds-07.cs.columbia.edu:'/home/kelly/precycle/logs/ray/covid19/streaming_multiblock/laplace_vs_hybrid/*.csv' .`

